Nonperturbative Renormalization in Lattice QCD with three Flavors of Clover Fermions: Using Periodic and Open Boundary Conditions

We present the nonperturbative computation of renormalization factors in the RI'-(S)MOM schemes for the QCD gauge field ensembles generated by the CLS (coordinated lattice simulations) effort with three flavors of nonperturbatively improved Wilson (clover) quarks. We use ensembles with the standard (anti-)periodic boundary conditions in the time direction as well as gauge field configurations with open boundary conditions. Besides flavor-nonsinglet quark-antiquark operators with up to two derivatives we also consider three-quark operators with up to one derivative. For the RI'-SMOM scheme results we make use of the recently calculated three-loop conversion factors to the modified minimal subtraction scheme. The present version of the paper contains an Addendum with additional analytical expressions and updated results.

==> anc/3quarks_fit <==
Results from fits for the mixing matrix Z_{ij} of three-quark operators.
The chiral extrapolation has been performed globally. All values refer to
the MSbar scheme at the scale mu_0^2 = 4 GeV^2. The labels (B1), ...
identifying the operators correspond to the notation used in Appendix B.

column 1: beta
column 2: i (row index)
column 3: j (column index)
column 4: value Z_{ij}
column 5: statistical error
column 6: estimate of the systematic uncertainty


          (B1)                
 3.40  1  1    0.7384200000E+00    0.5591600000E-03    0.6694917849E-02
 3.46  1  1    0.7492200000E+00    0.2471800000E-03    0.5592881637E-02
 3.55  1  1    0.7649800000E+00    0.4642600000E-03    0.5942543647E-02
 3.70  1  1    0.7885100000E+00    0.1237100000E-02    0.6043897749E-02
 3.85  1  1    0.8099700000E+00    0.1680200000E-02    0.5468557854E-02
          (B4),(B5)           
 3.40  1  1    0.6278300000E+00    0.6651700000E-03    0.1846979967E-01
       1  2    0.2106300000E-01    0.2574000000E-03    0.6153858058E-02
       2  1    0.2091600000E-01    0.2987200000E-03    0.6028057087E-02
       2  2    0.6374200000E+00    0.6227000000E-03    0.1857527456E-01
 3.46  1  1    0.6326000000E+00    0.2594900000E-03    0.1780165161E-01
       1  2    0.2062700000E-01    0.1032600000E-03    0.5732796809E-02
       2  1    0.2049000000E-01    0.1120900000E-03    0.5626530992E-02
       2  2    0.6422300000E+00    0.2514000000E-03    0.1793347220E-01
 3.55  1  1    0.6395900000E+00    0.3959500000E-03    0.1722470609E-01
       1  2    0.2008600000E-01    0.2055500000E-03    0.5909183213E-02
       2  1    0.1995400000E-01    0.2058800000E-03    0.5803838493E-02
       2  2    0.6493400000E+00    0.4425700000E-03    0.1735854257E-01
 3.70  1  1    0.6505400000E+00    0.1124600000E-02    0.1608402624E-01
       1  2    0.1864500000E-01    0.4412900000E-03    0.5294348024E-02
       2  1    0.1853500000E-01    0.4645000000E-03    0.5198138826E-02
       2  2    0.6602800000E+00    0.1140700000E-02    0.1627916460E-01
 3.85  1  1    0.6599500000E+00    0.1584900000E-02    0.1529550016E-01
       1  2    0.1723500000E-01    0.5806200000E-03    0.4005515073E-02
       2  1    0.1715800000E-01    0.6189400000E-03    0.3942355134E-02
       2  2    0.6696500000E+00    0.1583900000E-02    0.1551009752E-01
          (B3)                
 3.40  1  1    0.6413900000E+00    0.5982100000E-03    0.1871980569E-01
 3.46  1  1    0.6459300000E+00    0.2305500000E-03    0.1805963178E-01
 3.55  1  1    0.6527300000E+00    0.4185300000E-03    0.1748901155E-01
 3.70  1  1    0.6630900000E+00    0.1138500000E-02    0.1645158047E-01
 3.85  1  1    0.6719900000E+00    0.1572700000E-02    0.1566885127E-01
          (B2)                
 3.40  1  1    0.7231500000E+00    0.6616200000E-03    0.4192162330E-02
 3.46  1  1    0.7340600000E+00    0.2729100000E-03    0.3256501190E-02
 3.55  1  1    0.7498400000E+00    0.4577700000E-03    0.3145329871E-02
 3.70  1  1    0.7737300000E+00    0.1265300000E-02    0.2862568776E-02
 3.85  1  1    0.7956200000E+00    0.1768900000E-02    0.3094596096E-02
          (B6)                
 3.40  1  1    0.9981500000E+00    0.8894400000E-03    0.4262097400E-01
 3.46  1  1    0.1013900000E+01    0.4576100000E-03    0.4167668893E-01
 3.55  1  1    0.1036200000E+01    0.9110100000E-03    0.4186588707E-01
 3.70  1  1    0.1067400000E+01    0.2244000000E-02    0.4002852108E-01
 3.85  1  1    0.1096700000E+01    0.3005100000E-02    0.3748239587E-01


For the following operator multiplets only the local chiral extrapolation
is available. Correspondingly, the systematic uncertainty does not
include the difference between the global and the local chiral extrapolation.


          (B11),(B12),B(13)   
 3.40  1  1    0.8449200000E+00    0.4193400000E-03    0.1683842332E-02
       1  2   -0.7918700000E-02    0.1910400000E-04    0.1583399375E-02
       1  3   -0.3594000000E-02    0.2864600000E-04    0.3346893485E-03
       2  1   -0.1423000000E-01    0.7773800000E-04    0.4042690472E-02
       2  2    0.1004600000E+01    0.5794500000E-03    0.4344236297E-01
       2  3    0.1746300000E-02    0.7726100000E-04    0.1745347024E-02
       3  1   -0.4373500000E-02    0.3231600000E-04    0.5165348197E-03
       3  2   -0.1811900000E-02    0.2126500000E-04    0.5625494112E-03
       3  3    0.8973500000E+00    0.3702200000E-03    0.1354251454E-01
 3.46  1  1    0.8486300000E+00    0.1882600000E-03    0.1449180803E-02
       1  2   -0.7609500000E-02    0.1241900000E-04    0.1328178585E-02
       1  3   -0.3356900000E-02    0.1072400000E-04    0.2621627405E-03
       2  1   -0.1369700000E-01    0.3575700000E-04    0.3565031872E-02
       2  2    0.1021000000E+01    0.2952200000E-03    0.4225390514E-01
       2  3    0.1600000000E-02    0.2754100000E-04    0.1209020178E-02
       3  1   -0.4104100000E-02    0.9082600000E-05    0.4095645859E-03
       3  2   -0.1738700000E-02    0.9190200000E-05    0.4647329341E-03
       3  3    0.9049600000E+00    0.1905000000E-03    0.1319051553E-01
 3.55  1  1    0.8565700000E+00    0.2219000000E-03    0.1461848145E-02
       1  2   -0.7293400000E-02    0.1538400000E-04    0.1326223880E-02
       1  3   -0.3118800000E-02    0.1484100000E-04    0.2643510734E-03
       2  1   -0.1327700000E-01    0.4589800000E-04    0.3533343211E-02
       2  2    0.1044900000E+01    0.3819200000E-03    0.4161865567E-01
       2  3    0.1331400000E-02    0.4117400000E-04    0.1235488163E-02
       3  1   -0.3895800000E-02    0.9766700000E-05    0.4094889132E-03
       3  2   -0.1684400000E-02    0.1134100000E-04    0.4689746075E-03
       3  3    0.9185100000E+00    0.2431800000E-03    0.1286520987E-01
 3.70  1  1    0.8679100000E+00    0.7527000000E-03    0.1455687123E-02
       1  2   -0.6908100000E-02    0.5029900000E-04    0.1333728042E-02
       1  3   -0.2783400000E-02    0.3100300000E-04    0.2657222422E-03
       2  1   -0.1273100000E-01    0.1681900000E-03    0.3517562508E-02
       2  2    0.1080100000E+01    0.1244800000E-02    0.4075622652E-01
       2  3    0.9198200000E-03    0.6749100000E-04    0.1273778983E-02
       3  1   -0.3563000000E-02    0.2623700000E-04    0.4145577644E-03
       3  2   -0.1598100000E-02    0.1582800000E-04    0.4774910575E-03
       3  3    0.9384100000E+00    0.8994200000E-03    0.1242235988E-01
 3.85  1  1    0.8779200000E+00    0.6872500000E-03    0.1466628787E-02
       1  2   -0.6651300000E-02    0.4796100000E-04    0.1318696701E-02
       1  3   -0.2470800000E-02    0.3039200000E-04    0.2645054111E-03
       2  1   -0.1235800000E-01    0.1448600000E-03    0.3496416800E-02
       2  2    0.1111800000E+01    0.1485700000E-02    0.4015659971E-01
       2  3    0.5047300000E-03    0.6334300000E-04    0.1281659073E-02
       3  1   -0.3250100000E-02    0.2058900000E-04    0.4156152818E-03
       3  2   -0.1525800000E-02    0.1774900000E-04    0.4752215694E-03
       3  3    0.9565500000E+00    0.8586800000E-03    0.1204947820E-01
          (B7),B(8),B(9),B(10)
 3.40  1  1    0.8589300000E+00    0.3544900000E-03    0.2629757593E-02
       1  2   -0.6726600000E-02    0.2100500000E-04    0.1316217330E-02
       1  3    0.1437600000E-02    0.1723000000E-04    0.3375658010E-03
       1  4    0.1226600000E-02    0.2010800000E-04    0.4029263766E-03
       2  1   -0.6955800000E-02    0.7909200000E-04    0.3646236915E-02
       2  2    0.1009000000E+01    0.5396500000E-03    0.4376779638E-01
       2  3    0.1453900000E-02    0.6522000000E-04    0.1385101491E-02
       2  4   -0.5074100000E-03    0.3837600000E-04    0.6788626453E-03
       3  1    0.6097900000E-02    0.7823400000E-04    0.2301357426E-03
       3  2    0.1358400000E-02    0.8581600000E-04    0.1371748301E-02
       3  3    0.9847900000E+00    0.5063700000E-03    0.3776030356E-01
       3  4    0.1140500000E-02    0.4998300000E-04    0.1956094594E-03
       4  1   -0.1297900000E-02    0.5314500000E-04    0.1133003885E-02
       4  2   -0.4263100000E-03    0.3197500000E-04    0.6667188878E-03
       4  3    0.1306300000E-02    0.4589800000E-04    0.2481196083E-03
       4  4    0.1031000000E+01    0.5345200000E-03    0.5207256955E-01
 3.46  1  1    0.8619600000E+00    0.1825600000E-03    0.2254645205E-02
       1  2   -0.6402000000E-02    0.1266400000E-04    0.1144020744E-02
       1  3    0.1438300000E-02    0.6950200000E-05    0.2557064528E-03
       1  4    0.1165800000E-02    0.7512500000E-05    0.3350870520E-03
       2  1   -0.6807400000E-02    0.3140300000E-04    0.3308186299E-02
       2  2    0.1025400000E+01    0.2895200000E-03    0.4248014242E-01
       2  3    0.1425400000E-02    0.2522400000E-04    0.1241693748E-02
       2  4   -0.5422600000E-03    0.1251300000E-04    0.5079165746E-03
       3  1    0.5813600000E-02    0.3345700000E-04    0.2105985755E-03
       3  2    0.1331800000E-02    0.2545600000E-04    0.1227467491E-02
       3  3    0.9994500000E+00    0.2820000000E-03    0.3668105403E-01
       3  4    0.1053100000E-02    0.1505900000E-04    0.1641262928E-03
       4  1   -0.1180200000E-02    0.2394400000E-04    0.7811192931E-03
       4  2   -0.4534600000E-03    0.1338200000E-04    0.5191622100E-03
       4  3    0.1230100000E-02    0.1727200000E-04    0.2103767097E-03
       4  4    0.1050200000E+01    0.3073300000E-03    0.5102176006E-01
 3.55  1  1    0.8692600000E+00    0.2215100000E-03    0.2242297928E-02
       1  2   -0.6047200000E-02    0.1324900000E-04    0.1133017750E-02
       1  3    0.1469500000E-02    0.1032400000E-04    0.2569880542E-03
       1  4    0.1115900000E-02    0.9507700000E-05    0.3345125708E-03
       2  1   -0.6690100000E-02    0.4727500000E-04    0.3295201041E-02
       2  2    0.1049300000E+01    0.3768700000E-03    0.4184940262E-01
       2  3    0.1444700000E-02    0.3013500000E-04    0.1270739018E-02
       2  4   -0.5247500000E-03    0.1987700000E-04    0.5140080430E-03
       3  1    0.5515500000E-02    0.3191900000E-04    0.1956698495E-03
       3  2    0.1352100000E-02    0.3762400000E-04    0.1252245857E-02
       3  3    0.1020800000E+01    0.3649700000E-03    0.3604902911E-01
       3  4    0.9913200000E-03    0.2962100000E-04    0.1666158645E-03
       4  1   -0.9837100000E-03    0.2242600000E-04    0.7981891314E-03
       4  2   -0.4417400000E-03    0.2197100000E-04    0.5282261527E-03
       4  3    0.1181600000E-02    0.2546200000E-04    0.2147305372E-03
       4  4    0.1077800000E+01    0.3975600000E-03    0.5037271087E-01
 3.70  1  1    0.8795900000E+00    0.7827700000E-03    0.2255083147E-02
       1  2   -0.5619900000E-02    0.4596500000E-04    0.1134615742E-02
       1  3    0.1511100000E-02    0.2028100000E-04    0.2580708285E-03
       1  4    0.1042000000E-02    0.1424900000E-04    0.3378785594E-03
       2  1   -0.6572800000E-02    0.1511600000E-03    0.3295760622E-02
       2  2    0.1084300000E+01    0.1260900000E-02    0.4105133981E-01
       2  3    0.1499600000E-02    0.5660700000E-04    0.1301825559E-02
       2  4   -0.4916900000E-03    0.2344200000E-04    0.5267045539E-03
       3  1    0.5082900000E-02    0.6827600000E-04    0.1761962826E-03
       3  2    0.1403000000E-02    0.6062200000E-04    0.1279799584E-02
       3  3    0.1051900000E+01    0.1153400000E-02    0.3522389104E-01
       3  4    0.9065100000E-03    0.6615800000E-04    0.1685544788E-03
       4  1   -0.6851000000E-03    0.6120200000E-04    0.8280374537E-03
       4  2   -0.4144200000E-03    0.2739400000E-04    0.5432307916E-03
       4  3    0.1110300000E-02    0.4300400000E-04    0.2179772933E-03
       4  4    0.1118700000E+01    0.1299600000E-02    0.4944097491E-01
 3.85  1  1    0.8887800000E+00    0.7252600000E-03    0.2256684515E-02
       1  2   -0.5322900000E-02    0.4830200000E-04    0.1118473497E-02
       1  3    0.1545400000E-02    0.1226500000E-04    0.2560689409E-03
       1  4    0.9820400000E-03    0.1187600000E-04    0.3339095846E-03
       2  1   -0.6558500000E-02    0.1480800000E-03    0.3291394638E-02
       2  2    0.1115900000E+01    0.1474900000E-02    0.4040634232E-01
       2  3    0.1543100000E-02    0.7063800000E-04    0.1326881115E-02
       2  4   -0.4438300000E-03    0.3248300000E-04    0.5409685335E-03
       3  1    0.4718200000E-02    0.5633900000E-04    0.1607851439E-03
       3  2    0.1443500000E-02    0.6503100000E-04    0.1300269967E-02
       3  3    0.1079800000E+01    0.1356600000E-02    0.3456472190E-01
       3  4    0.8279000000E-03    0.4863900000E-04    0.1694133644E-03
       4  1   -0.3844100000E-03    0.3838600000E-04    0.8366571798E-03
       4  2   -0.3699200000E-03    0.3163500000E-04    0.5600945958E-03
       4  3    0.1041800000E-02    0.4076700000E-04    0.2201241704E-03
       4  4    0.1156000000E+01    0.1576600000E-02    0.4880105019E-01


==> anc/3quarks_fixedscale <==
Results for the mixing matrix Z_{ij} of three-quark operators, obtained
by means of the fixed-scale method. The chiral extrapolation has been
performed globally. All values refer to the MSbar scheme at the scale
mu_0^2 = 4 GeV^2. The labels (B1), ... identifying the operators correspond
to the notation used in Appendix B.

column 1: beta
column 2: i (row index)
column 3: j (column index)
column 4: value Z_{ij}
column 5: statistical error
column 6: estimate of the systematic uncertainty


          (B1)                
 3.40  1  1    0.7517495374E+00    0.2471353213E-03    0.8692527713E-03
 3.46  1  1    0.7608565320E+00    0.9209062731E-04    0.9466482747E-03
 3.55  1  1    0.7753463020E+00    0.1396735944E-03    0.1057996088E-02
 3.70  1  1    0.7994509274E+00    0.4779985214E-03    0.1643309573E-02
 3.85  1  1    0.8226721879E+00    0.6942007400E-03    0.1455677770E-02
          (B4),(B5)           
 3.40  1  1    0.6484275348E+00    0.2686010074E-03    0.1566215776E-01
       1  2    0.1598407841E-01    0.4302469986E-04    0.5085422723E-03
       2  1    0.1591448518E-01    0.4557017241E-04    0.5094514730E-03
       2  2    0.6556451237E+00    0.2719127908E-03    0.1582579864E-01
 3.46  1  1    0.6497533184E+00    0.9567125471E-04    0.1568347440E-01
       1  2    0.1699734906E-01    0.2262379687E-04    0.5011077885E-03
       2  1    0.1690262006E-01    0.2377328072E-04    0.4992052648E-03
       2  2    0.6574987973E+00    0.9557675877E-04    0.1586099636E-01
 3.55  1  1    0.6532331078E+00    0.1349641725E-03    0.1575649749E-01
       1  2    0.1778585990E-01    0.2871740104E-04    0.4922766002E-03
       2  1    0.1768471829E-01    0.2925000130E-04    0.4942999479E-03
       2  2    0.6616061735E+00    0.1337285742E-03    0.1595055618E-01
 3.70  1  1    0.6603983198E+00    0.4395066736E-03    0.1591614449E-01
       1  2    0.1773785079E-01    0.8299211774E-04    0.4828999512E-03
       2  1    0.1760991678E-01    0.8440640913E-04    0.5165271045E-03
       2  2    0.6694905442E+00    0.4383098270E-03    0.1612939126E-01
 3.85  1  1    0.6676364356E+00    0.6424147342E-03    0.1608018214E-01
       1  2    0.1690588118E-01    0.1163741971E-03    0.4452730774E-03
       2  1    0.1678888942E-01    0.1199437070E-03    0.4896417432E-03
       2  2    0.6772518153E+00    0.6404704870E-03    0.1630803580E-01
          (B3)                
 3.40  1  1    0.6563655093E+00    0.2574708191E-03    0.1583842914E-01
 3.46  1  1    0.6585636414E+00    0.8986341297E-04    0.1588298196E-01
 3.55  1  1    0.6629983256E+00    0.1331873407E-03    0.1598199155E-01
 3.70  1  1    0.6710759585E+00    0.4303758784E-03    0.1617005735E-01
 3.85  1  1    0.6786236253E+00    0.6243112536E-03    0.1634304839E-01
          (B2)                
 3.40  1  1    0.7424847851E+00    0.2730835362E-03    0.8542147883E-03
 3.46  1  1    0.7504840675E+00    0.1042223387E-03    0.8827343962E-03
 3.55  1  1    0.7636665153E+00    0.1426641042E-03    0.9638286374E-03
 3.70  1  1    0.7864078818E+00    0.4737672651E-03    0.1491695042E-02
 3.85  1  1    0.8089924646E+00    0.6877595884E-03    0.1329471741E-02
          (B6)                
 3.40  1  1    0.9972268517E+00    0.2627525121E-03    0.3470610089E-01
 3.46  1  1    0.1017823173E+01    0.1479061053E-03    0.3545126164E-01
 3.55  1  1    0.1047954415E+01    0.2545891437E-03    0.3654480588E-01
 3.70  1  1    0.1093286262E+01    0.7630088414E-03    0.3855655033E-01
 3.85  1  1    0.1135573189E+01    0.1074312339E-02    0.3978844182E-01


For the following operator multiplets only the local chiral extrapolation
is available. Correspondingly, the systematic uncertainty does not
include the difference between the global and the local chiral extrapolation.


          (B11),(B12),B(13)   
 3.40  1  1    0.8624606058E+00    0.1787634868E-03    0.5371196761E-03
       1  2   -0.6049952113E-02    0.5614342076E-05    0.5839875070E-03
       1  3   -0.3990383018E-02    0.7591462511E-05    0.1572961947E-04
       2  1   -0.1189771841E-01    0.2690888798E-04    0.2708959896E-02
       2  2    0.1012238861E+01    0.1525841306E-03    0.3975250271E-01
       2  3    0.4521708714E-02    0.2872962741E-04    0.2002694989E-03
       3  1   -0.4566493921E-02    0.7606072089E-05    0.6264911982E-04
       3  2   -0.1365162745E-02    0.6107124175E-05    0.2410863602E-04
       3  3    0.9180231123E+00    0.1556933096E-03    0.1262416010E-01
 3.46  1  1    0.8662993174E+00    0.6913320093E-04    0.5214228941E-03
       1  2   -0.6411903182E-02    0.2326508100E-05    0.5966598241E-03
       1  3   -0.3765927917E-02    0.3596633983E-05    0.5688986922E-05
       2  1   -0.1264948363E-01    0.8854521003E-05    0.2749197592E-02
       2  2    0.1034991573E+01    0.9994759027E-04    0.4067723203E-01
       2  3    0.3757930968E-02    0.1008470287E-04    0.1664201926E-03
       3  1   -0.4395376143E-02    0.3279485413E-05    0.6084295948E-04
       3  2   -0.1464049865E-02    0.2804489015E-05    0.2525752251E-04
       3  3    0.9265771542E+00    0.6976575884E-04    0.1277319704E-01
 3.55  1  1    0.8743455766E+00    0.6321291844E-04    0.6551471415E-03
       1  2   -0.6837454827E-02    0.3031782203E-05    0.6143484501E-03
       1  3   -0.3562265176E-02    0.2915551409E-05    0.2132546101E-05
       2  1   -0.1358345839E-01    0.9363179437E-05    0.2805943171E-02
       2  2    0.1068002464E+01    0.1107554600E-03    0.4199905682E-01
       2  3    0.2923939586E-02    0.7836999171E-05    0.1289430937E-03
       3  1   -0.4250747753E-02    0.2896027847E-05    0.6005679521E-04
       3  2   -0.1586513960E-02    0.2082192238E-05    0.2608376181E-04
       3  3    0.9415841811E+00    0.6855016820E-04    0.1301775331E-01
 3.70  1  1    0.8909650838E+00    0.3034489215E-03    0.9366877497E-03
       1  2   -0.7378613790E-02    0.1202819418E-04    0.6432912716E-03
       1  3   -0.3382951953E-02    0.7261044792E-05    0.7247808914E-05
       2  1   -0.1496425122E-01    0.4702296602E-04    0.2903064286E-02
       2  2    0.1121603279E+01    0.5256914380E-03    0.4414883846E-01
       2  3    0.2065460611E-02    0.2033057550E-04    0.9066174414E-04
       3  1   -0.4124363999E-02    0.6392578795E-05    0.5956459931E-04
       3  2   -0.1712573969E-02    0.4814564195E-05    0.2613314753E-04
       3  3    0.9694137553E+00    0.3411994249E-03    0.1346250023E-01
 3.85  1  1    0.9066836805E+00    0.2669751601E-03    0.1113536243E-02
       1  2   -0.7649669059E-02    0.1693280942E-04    0.6669447243E-03
       1  3   -0.3273082582E-02    0.6450852985E-05    0.9978646241E-05
       2  1   -0.1567318437E-01    0.5307798860E-04    0.2969777913E-02
       2  2    0.1165812454E+01    0.6624820232E-03    0.4590226817E-01
       2  3    0.1550361558E-02    0.1817435515E-04    0.6914671729E-04
       3  1   -0.4054248792E-02    0.5533902056E-05    0.5923533053E-04
       3  2   -0.1752358406E-02    0.3696593653E-05    0.2537411056E-04
       3  3    0.9956559560E+00    0.3307189873E-03    0.1386354322E-01
          (B7),B(8),B(9),B(10)
 3.40  1  1    0.8753249920E+00    0.1510638740E-03    0.5191383941E-03
       1  2   -0.5503264146E-02    0.4640908516E-05    0.5831737657E-03
       1  3    0.7241902271E-03    0.6136030791E-05    0.2564004117E-04
       1  4    0.9082304518E-03    0.5124213727E-05    0.8524873138E-05
       2  1   -0.5230681026E-02    0.1750001785E-04    0.2480056663E-02
       2  2    0.1015719978E+01    0.1523847685E-03    0.3989104618E-01
       2  3    0.8806237782E-03    0.1099893525E-04    0.7094604376E-04
       2  4   -0.1166982372E-02    0.9490578354E-05    0.4987155984E-04
       3  1    0.6322833275E-02    0.2224874325E-04    0.2203111474E-03
       3  2    0.8133636817E-03    0.1348255066E-04    0.6844524831E-04
       3  3    0.9917184201E+00    0.1526570851E-03    0.3450177249E-01
       3  4    0.8662601893E-03    0.8645595442E-05    0.3123252419E-04
       4  1   -0.3232484999E-02    0.1682561165E-04    0.1576190025E-03
       4  2   -0.1082292649E-02    0.9569989869E-05    0.5205932854E-04
       4  3    0.9981438368E-03    0.7690735604E-05    0.4779805310E-04
       4  4    0.1041176976E+01    0.1556518572E-03    0.4882053654E-01
 3.46  1  1    0.8794263194E+00    0.6073334531E-04    0.5831540651E-03
       1  2   -0.5699855355E-02    0.2437057961E-05    0.5965547537E-03
       1  3    0.9040349959E-03    0.2267347862E-05    0.2135080611E-04
       1  4    0.9734081518E-03    0.2152413037E-05    0.9683097124E-05
       2  1   -0.6143693377E-02    0.7872342155E-05    0.2527220685E-02
       2  2    0.1038735467E+01    0.9621930136E-04    0.4082542433E-01
       2  3    0.1297544455E-02    0.6694682329E-05    0.8338345487E-04
       2  4   -0.9800609635E-03    0.4116788406E-05    0.4302838487E-04
       3  1    0.6104499812E-02    0.7861989357E-05    0.2125994854E-03
       3  2    0.1235199868E-02    0.6860387548E-05    0.7984581929E-04
       3  3    0.1011938261E+01    0.9520852158E-04    0.3523272622E-01
       3  4    0.9404020172E-03    0.3840438701E-05    0.3480142197E-04
       4  1   -0.2710294868E-02    0.7434934820E-05    0.1314960154E-03
       4  2   -0.8976870843E-03    0.3907518079E-05    0.4401091381E-04
       4  3    0.1107663903E-02    0.3715984550E-05    0.5437933491E-04
       4  4    0.1066481429E+01    0.1011237023E-03    0.5003848470E-01
 3.55  1  1    0.8878359058E+00    0.6454727765E-04    0.7527280072E-03
       1  2   -0.5939989724E-02    0.2769167453E-05    0.6151505063E-03
       1  3    0.1104647858E-02    0.1640131390E-05    0.1705598784E-04
       1  4    0.1050382344E-02    0.1613112786E-05    0.8803174524E-05
       2  1   -0.7299616890E-02    0.8731839257E-05    0.2593835793E-02
       2  2    0.1072173181E+01    0.1073504243E-03    0.4216390321E-01
       2  3    0.1805598680E-02    0.5883239897E-05    0.9082864523E-04
       2  4   -0.7022628648E-03    0.2946291563E-05    0.3338880142E-04
       3  1    0.5829078460E-02    0.6730163430E-05    0.2031324875E-03
       3  2    0.1746430371E-02    0.5909348794E-05    0.8564697599E-04
       3  3    0.1041378308E+01    0.1041005323E-03    0.3628006667E-01
       3  4    0.1102350295E-02    0.4055253463E-05    0.4149400400E-04
       4  1   -0.2158827249E-02    0.5337993999E-05    0.1029464820E-03
       4  2   -0.6339115227E-03    0.2875352308E-05    0.3289574144E-04
       4  3    0.1286726009E-02    0.3792429500E-05    0.6328452482E-04
       4  4    0.1103309017E+01    0.1135850051E-03    0.5179119067E-01
 3.70  1  1    0.9047207822E+00    0.3097979425E-03    0.1030171839E-02
       1  2   -0.6263807686E-02    0.1215822067E-04    0.6452258958E-03
       1  3    0.1319105474E-02    0.3602723633E-05    0.1301401121E-04
       1  4    0.1124089021E-02    0.3321942623E-05    0.6874488025E-05
       2  1   -0.8979491853E-02    0.5038833624E-04    0.2703113599E-02
       2  2    0.1126384527E+01    0.5090681200E-03    0.4433693741E-01
       2  3    0.2372664268E-02    0.1369627717E-04    0.1020268339E-03
       2  4   -0.3290256797E-03    0.7893569718E-05    0.2104358109E-04
       3  1    0.5495801221E-02    0.1333914588E-04    0.1916204734E-03
       3  2    0.2315367769E-02    0.1409364699E-04    0.9350596451E-04
       3  3    0.1089407637E+01    0.4795468515E-03    0.3799367214E-01
       3  4    0.1364358150E-02    0.1037439620E-04    0.5014817058E-04
       4  1   -0.1593516047E-02    0.1303223076E-04    0.7493226225E-04
       4  2   -0.2738659108E-03    0.6942814477E-05    0.1853302794E-04
       4  3    0.1573395188E-02    0.8950393948E-05    0.7657798883E-04
       4  4    0.1163313197E+01    0.5259999970E-03    0.5465063616E-01
 3.85  1  1    0.9203851106E+00    0.2932268285E-03    0.1186906677E-02
       1  2   -0.6394703130E-02    0.1615497269E-04    0.6698125428E-03
       1  3    0.1449052368E-02    0.3503921721E-05    0.8497219716E-05
       1  4    0.1144622147E-02    0.2921669062E-05    0.4284361305E-05
       2  1   -0.9965811751E-02    0.4877300081E-04    0.2780583355E-02
       2  2    0.1171136017E+01    0.6522492709E-03    0.4611163418E-01
       2  3    0.2658693092E-02    0.1760468812E-04    0.1058446296E-03
       2  4   -0.4060870136E-04    0.6225710565E-05    0.1121581167E-04
       3  1    0.5209611554E-02    0.1336884157E-04    0.1821500443E-03
       3  2    0.2612998248E-02    0.1728625015E-04    0.9700824941E-04
       3  3    0.1128552874E+01    0.6136465722E-03    0.3937155659E-01
       3  4    0.1675229728E-02    0.1049588353E-04    0.6171773254E-04
       4  1   -0.1245601619E-02    0.1039913797E-04    0.5828401058E-04
       4  2   -0.7175602657E-05    0.5650034344E-05    0.9584564992E-05
       4  3    0.1890796811E-02    0.8372878994E-05    0.9174182417E-04
       4  4    0.1213968774E+01    0.7034023252E-03    0.5704646419E-01


==> anc/quarkantiquark_fit <==
Results from fits for the 2x2 mixing matrix Z_{ij} of operators with two
derivatives based on the RI'-SMOM scheme without the perturbative
subtraction of lattice artifacts. The chiral extrapolation has been
performed globally. All values refer to the MSbar scheme at the scale
mu_0^2 = 4 GeV^2.

column 1: beta
column 2: i (row index)
column 3: j (column index)
column 4: value Z_{ij}
column 5: statistical error
column 6: estimate of the systematic uncertainty


          $Z_{v_{3}}$         
 3.34  1  1    0.1379200000E+01    0.3595000000E-02    0.6968767825E-01
       1  2   -0.1036000000E+00    0.4929700000E-02    0.1620815810E-01
       2  1    0.8973600000E-02    0.3209400000E-03    0.1807646838E-02
       2  2    0.1153200000E+01    0.1789300000E-02    0.9961425601E-02
 3.40  1  1    0.1422800000E+01    0.1636400000E-02    0.6731740117E-01
       1  2   -0.1126100000E+00    0.2005000000E-02    0.1553183585E-01
       2  1    0.8288500000E-02    0.1503500000E-03    0.1581902422E-02
       2  2    0.1150800000E+01    0.8045700000E-03    0.9346790893E-02
 3.46  1  1    0.1459300000E+01    0.1272200000E-02    0.6572381608E-01
       1  2   -0.1208500000E+00    0.1507200000E-02    0.1481493250E-01
       2  1    0.7623200000E-02    0.9089900000E-04    0.1520364173E-02
       2  2    0.1148100000E+01    0.5022900000E-03    0.8886084627E-02
 3.55  1  1    0.1509200000E+01    0.1974200000E-02    0.6082953641E-01
       1  2   -0.1319100000E+00    0.2483300000E-02    0.1361379815E-01
       2  1    0.6671300000E-02    0.1512800000E-03    0.1445335556E-02
       2  2    0.1143900000E+01    0.7188600000E-03    0.8211120508E-02
 3.70  1  1    0.1582600000E+01    0.4908600000E-02    0.4885675491E-01
       1  2   -0.1478900000E+00    0.5887900000E-02    0.1165025858E-01
       2  1    0.5201100000E-02    0.3658800000E-03    0.1266852790E-02
       2  2    0.1136500000E+01    0.1717600000E-02    0.6822939249E-02
 3.85  1  1    0.1649300000E+01    0.6771100000E-02    0.3855411781E-01
       1  2   -0.1625800000E+00    0.7942300000E-02    0.1197583504E-01
       2  1    0.3906900000E-02    0.5180900000E-03    0.1263554195E-02
       2  2    0.1129800000E+01    0.2390500000E-02    0.5645352071E-02
          $Z_{a_{2}}$         
 3.34  1  1    0.1372900000E+01    0.3731800000E-02    0.6824260033E-01
       1  2   -0.1098900000E+00    0.5036700000E-02    0.1735818035E-01
       2  1    0.4630700000E-02    0.3531900000E-03    0.1496785683E-02
       2  2    0.1156500000E+01    0.1753800000E-02    0.1145174659E-01
 3.40  1  1    0.1416800000E+01    0.1678300000E-02    0.6594029496E-01
       1  2   -0.1183300000E+00    0.2163600000E-02    0.1686192827E-01
       2  1    0.4246000000E-02    0.1461700000E-03    0.1363546255E-02
       2  2    0.1155300000E+01    0.8168300000E-03    0.1029380882E-01
 3.46  1  1    0.1453600000E+01    0.1255400000E-02    0.6437594659E-01
       1  2   -0.1259400000E+00    0.1504600000E-02    0.1605328082E-01
       2  1    0.3866200000E-02    0.9028500000E-04    0.1321430729E-02
       2  2    0.1153500000E+01    0.5078800000E-03    0.9933403244E-02
 3.55  1  1    0.1503900000E+01    0.1911100000E-02    0.5932427834E-01
       1  2   -0.1364500000E+00    0.2580400000E-02    0.1448397735E-01
       2  1    0.3339000000E-02    0.1620400000E-03    0.1250845934E-02
       2  2    0.1150100000E+01    0.7207000000E-03    0.9522735951E-02
 3.70  1  1    0.1577600000E+01    0.4804400000E-02    0.4761008297E-01
       1  2   -0.1521800000E+00    0.6002400000E-02    0.1187176903E-01
       2  1    0.2575800000E-02    0.3906800000E-03    0.1054915858E-02
       2  2    0.1143200000E+01    0.1700100000E-02    0.8130959353E-02
 3.85  1  1    0.1644500000E+01    0.6594900000E-02    0.3789828492E-01
       1  2   -0.1663500000E+00    0.8121200000E-02    0.1184426866E-01
       2  1    0.1924700000E-02    0.5561500000E-03    0.8705281020E-03
       2  2    0.1136400000E+01    0.2346800000E-02    0.6573621529E-02
          $Z_{h_{2a}}$        
 3.34  1  1    0.1468200000E+01    0.4007600000E-02    0.7251206796E-01
       1  2   -0.1255200000E+00    0.5767400000E-02    0.1429267295E-01
       2  1    0.8036100000E-03    0.3404000000E-03    0.6764463721E-03
       2  2    0.1244900000E+01    0.2037200000E-02    0.1493494225E-01
 3.40  1  1    0.1511100000E+01    0.1889300000E-02    0.7068466948E-01
       1  2   -0.1312000000E+00    0.2666300000E-02    0.1387277189E-01
       2  1    0.6227700000E-03    0.1490400000E-03    0.6345098843E-03
       2  2    0.1252000000E+01    0.8311100000E-03    0.1398794124E-01
 3.46  1  1    0.1548400000E+01    0.1367100000E-02    0.6896609674E-01
       1  2   -0.1367800000E+00    0.1822300000E-02    0.1333786808E-01
       2  1    0.4600700000E-03    0.9750600000E-04    0.6257775101E-03
       2  2    0.1257900000E+01    0.5553700000E-03    0.1356512071E-01
 3.55  1  1    0.1597700000E+01    0.2016000000E-02    0.6530920685E-01
       1  2   -0.1440500000E+00    0.2853600000E-02    0.1259672180E-01
       2  1    0.2932500000E-03    0.1428100000E-03    0.5897741213E-03
       2  2    0.1264400000E+01    0.7432000000E-03    0.1298460627E-01
 3.70  1  1    0.1666800000E+01    0.5023400000E-02    0.5801430858E-01
       1  2   -0.1544300000E+00    0.6710300000E-02    0.1141110862E-01
       2  1    0.9580000000E-04    0.3599500000E-03    0.4461867557E-03
       2  2    0.1272100000E+01    0.1970200000E-02    0.1154523711E-01
 3.85  1  1    0.1729600000E+01    0.6986600000E-02    0.5143775364E-01
       1  2   -0.1642300000E+00    0.9213100000E-02    0.1150439047E-01
       2  1   -0.6389300000E-05    0.5143000000E-03    0.3168392350E-03
       2  2    0.1278700000E+01    0.2733800000E-02    0.1015086203E-01
          $Z_{h_{2b}}$        
 3.34  1  1    0.1482900000E+01    0.4145600000E-02    0.7404208263E-01
       1  2   -0.1230200000E+00    0.5337600000E-02    0.1500116995E-01
       2  1    0.7178300000E-02    0.3310500000E-03    0.6370308411E-03
       2  2    0.1248100000E+01    0.1946400000E-02    0.1418872792E-01
 3.40  1  1    0.1525100000E+01    0.1880600000E-02    0.7229462290E-01
       1  2   -0.1288500000E+00    0.2701700000E-02    0.1412823768E-01
       2  1    0.6725800000E-02    0.1618000000E-03    0.4978261544E-03
       2  2    0.1253000000E+01    0.8298600000E-03    0.1355470398E-01
 3.46  1  1    0.1561600000E+01    0.1381500000E-02    0.7061595075E-01
       1  2   -0.1345600000E+00    0.1796900000E-02    0.1408728505E-01
       2  1    0.6284600000E-02    0.9977500000E-04    0.4886687324E-03
       2  2    0.1257100000E+01    0.5713800000E-03    0.1294217911E-01
 3.55  1  1    0.1609900000E+01    0.1999400000E-02    0.6692505136E-01
       1  2   -0.1417500000E+00    0.3013400000E-02    0.1402013195E-01
       2  1    0.5674300000E-02    0.1582600000E-03    0.5455711251E-03
       2  2    0.1261800000E+01    0.8017600000E-03    0.1220737482E-01
 3.70  1  1    0.1677600000E+01    0.5077100000E-02    0.5931317307E-01
       1  2   -0.1515700000E+00    0.6885400000E-02    0.1309925666E-01
       2  1    0.4609200000E-02    0.3915800000E-03    0.7570563850E-03
       2  2    0.1267300000E+01    0.1997800000E-02    0.1072706857E-01
 3.85  1  1    0.1738900000E+01    0.7072400000E-02    0.5228231058E-01
       1  2   -0.1611200000E+00    0.9447300000E-02    0.1304321279E-01
       2  1    0.3646200000E-02    0.5508200000E-03    0.1020347687E-02
       2  2    0.1272600000E+01    0.2783300000E-02    0.9552094011E-02
          $Z_{h_{2c}}$        
 3.34  1  1    0.1478800000E+01    0.3780300000E-02    0.7385582238E-01
       1  2   -0.1274800000E+00    0.5337300000E-02    0.1464357197E-01
       2  1    0.3094500000E-02    0.2599200000E-03    0.1029423563E-02
       2  2    0.1245800000E+01    0.1828100000E-02    0.1444203933E-01
 3.40  1  1    0.1521200000E+01    0.1826400000E-02    0.7210686514E-01
       1  2   -0.1333500000E+00    0.2101400000E-02    0.1404090097E-01
       2  1    0.2847000000E-02    0.1279800000E-03    0.9102057693E-03
       2  2    0.1251800000E+01    0.8915400000E-03    0.1368941197E-01
 3.46  1  1    0.1557900000E+01    0.1352000000E-02    0.7028543590E-01
       1  2   -0.1388200000E+00    0.1620200000E-02    0.1378107489E-01
       2  1    0.2596400000E-02    0.8033500000E-04    0.9423847516E-03
       2  2    0.1256500000E+01    0.5309400000E-03    0.1319100072E-01
 3.55  1  1    0.1606500000E+01    0.2075200000E-02    0.6650548850E-01
       1  2   -0.1458700000E+00    0.2796800000E-02    0.1335319905E-01
       2  1    0.2251500000E-02    0.1321600000E-03    0.9849098550E-03
       2  2    0.1262000000E+01    0.7422800000E-03    0.1246795893E-01
 3.70  1  1    0.1674700000E+01    0.5221100000E-02    0.5890696054E-01
       1  2   -0.1553100000E+00    0.6985800000E-02    0.1212379891E-01
       2  1    0.1783600000E-02    0.3293600000E-03    0.8957920699E-03
       2  2    0.1268500000E+01    0.1813300000E-02    0.1099499886E-01
 3.85  1  1    0.1736700000E+01    0.7090400000E-02    0.5205009606E-01
       1  2   -0.1636800000E+00    0.9399300000E-02    0.1133196364E-01
       2  1    0.1437100000E-02    0.4615800000E-03    0.6980284683E-03
       2  2    0.1274200000E+01    0.2498200000E-02    0.9698066818E-02


==> anc/quarkantiquark_fixedscale <==
Results for the 2x2 mixing matrix Z_{ij} of operators with two derivatives
based on the RI'-SMOM scheme, obtained by means of the fixed-scale method
without the perturbative subtraction of lattice artifacts. The chiral
extrapolation has been performed globally. All values refer to the MSbar
scheme at the scale mu_0^2 = 4 GeV^2.

column 1: beta
column 2: i (row index)
column 3: j (column index)
column 4: value Z_{ij}
column 5: statistical error
column 6: estimate of the systematic uncertainty


          $Z_{v_{3}}$         
 3.34  1  1    0.1425015309E+01    0.1585241699E-02    0.2084478195E-01
       1  2   -0.1095315774E+00    0.1700177419E-02    0.6499406907E-02
       2  1    0.1129698495E-01    0.8844000018E-04    0.4602086928E-03
       2  2    0.1142583573E+01    0.5810675351E-03    0.4017196162E-02
 3.40  1  1    0.1463328891E+01    0.8907602048E-03    0.2165045439E-01
       1  2   -0.1154740327E+00    0.9405413220E-03    0.6515801288E-02
       2  1    0.1047692187E-01    0.4477266632E-04    0.4641938154E-03
       2  2    0.1141747517E+01    0.2960477046E-03    0.4049840327E-02
 3.46  1  1    0.1497615671E+01    0.5119500301E-03    0.2228225820E-01
       1  2   -0.1226297912E+00    0.5683387662E-03    0.6674816007E-02
       2  1    0.9605839977E-02    0.2762407765E-04    0.4806580422E-03
       2  2    0.1140118712E+01    0.1809613658E-03    0.4023134381E-02
 3.55  1  1    0.1545069087E+01    0.7747346006E-03    0.2313084351E-01
       1  2   -0.1337297079E+00    0.9553081644E-03    0.6930909844E-02
       2  1    0.8202340120E-02    0.4085937118E-04    0.5000611604E-03
       2  2    0.1137947977E+01    0.2337172478E-03    0.4007033790E-02
 3.70  1  1    0.1611233298E+01    0.2155393496E-02    0.2671878535E-01
       1  2   -0.1505865672E+00    0.2360739416E-02    0.8078271399E-02
       2  1    0.5916302758E-02    0.1118369679E-03    0.5295727254E-03
       2  2    0.1133645882E+01    0.6023848432E-03    0.4165456924E-02
 3.85  1  1    0.1671405088E+01    0.2990675426E-02    0.2569637174E-01
       1  2   -0.1658431570E+00    0.3237789660E-02    0.8106397579E-02
       2  1    0.4020174531E-02    0.1586592200E-03    0.5550796130E-03
       2  2    0.1129243771E+01    0.8259632929E-03    0.4003508856E-02
          $Z_{a_{2}}$         
 3.34  1  1    0.1415205004E+01    0.1516909357E-02    0.2068962323E-01
       1  2   -0.1219056946E+00    0.1732171893E-02    0.6581979533E-02
       2  1    0.7097666614E-02    0.7944535612E-04    0.4754037026E-03
       2  2    0.1124569254E+01    0.6160048735E-03    0.4046389341E-02
 3.40  1  1    0.1453929864E+01    0.8415538361E-03    0.2150929573E-01
       1  2   -0.1273165437E+00    0.9295501218E-03    0.6624341677E-02
       2  1    0.6445694767E-02    0.4292317127E-04    0.4745259251E-03
       2  2    0.1128044502E+01    0.3154240240E-03    0.4043272191E-02
 3.46  1  1    0.1488711124E+01    0.5109326449E-03    0.2220168266E-01
       1  2   -0.1337784235E+00    0.5779297811E-03    0.6763796300E-02
       2  1    0.5802577902E-02    0.2648735965E-04    0.4878563627E-03
       2  2    0.1129954198E+01    0.1881395678E-03    0.4052830105E-02
 3.55  1  1    0.1536942297E+01    0.7607541632E-03    0.2306302467E-01
       1  2   -0.1434450076E+00    0.9839007664E-03    0.6997401785E-02
       2  1    0.4816574288E-02    0.4036429573E-04    0.5149042235E-03
       2  2    0.1131844733E+01    0.2539636244E-03    0.4060125865E-02
 3.70  1  1    0.1604099754E+01    0.2135416410E-02    0.2683218205E-01
       1  2   -0.1579547833E+00    0.2434533411E-02    0.7941006605E-02
       2  1    0.3429678038E-02    0.1051163583E-03    0.6166345174E-03
       2  2    0.1132223122E+01    0.6548682918E-03    0.4177348426E-02
 3.85  1  1    0.1665273097E+01    0.2962800986E-02    0.2581728906E-01
       1  2   -0.1711135532E+00    0.3350794866E-02    0.7975929152E-02
       2  1    0.2340157273E-02    0.1515024476E-03    0.7049815378E-03
       2  2    0.1130516584E+01    0.9056989568E-03    0.4049271035E-02
          $Z_{h_{2a}}$        
 3.34  1  1    0.1469351794E+01    0.1506114289E-02    0.3662280877E-01
       1  2   -0.1279905452E+00    0.1768888581E-02    0.7352111601E-02
       2  1    0.4350708486E-02    0.8202253560E-04    0.7589025103E-04
       2  2    0.1233089147E+01    0.6842048445E-03    0.7409985800E-02
 3.40  1  1    0.1509717747E+01    0.8257659388E-03    0.3776316875E-01
       1  2   -0.1318834983E+00    0.9526416546E-03    0.7496171389E-02
       2  1    0.3606505327E-02    0.4778824150E-04    0.7254932936E-04
       2  2    0.1240621063E+01    0.3331970266E-03    0.7477229589E-02
 3.46  1  1    0.1546638554E+01    0.5140179534E-03    0.3882061507E-01
       1  2   -0.1367837933E+00    0.5861765988E-03    0.7660601829E-02
       2  1    0.2976871289E-02    0.2468897607E-04    0.6781519773E-04
       2  2    0.1246987453E+01    0.2119943548E-03    0.7544055170E-02
 3.55  1  1    0.1598087528E+01    0.7536308804E-03    0.4021968837E-01
       1  2   -0.1439447392E+00    0.9765782819E-03    0.7912576276E-02
       2  1    0.2264946738E-02    0.3924647173E-04    0.5537841548E-04
       2  2    0.1255327320E+01    0.2707525601E-03    0.7615803880E-02
 3.70  1  1    0.1671239559E+01    0.2108643742E-02    0.4377276828E-01
       1  2   -0.1546138707E+00    0.2441882528E-02    0.8524165565E-02
       2  1    0.1428258459E-02    0.1029488072E-03    0.1403314291E-03
       2  2    0.1267059943E+01    0.7699349858E-03    0.7768651742E-02
 3.85  1  1    0.1738072030E+01    0.2947458693E-02    0.4423189352E-01
       1  2   -0.1657949964E+00    0.3401642885E-02    0.8715181035E-02
       2  1    0.9154910131E-03    0.1483993905E-03    0.8497734178E-04
       2  2    0.1277218699E+01    0.1064466212E-02    0.7811008032E-02
          $Z_{h_{2b}}$        
 3.34  1  1    0.1485978436E+01    0.1665269317E-02    0.3709154346E-01
       1  2   -0.1199496786E+00    0.1698085706E-02    0.7240398108E-02
       2  1    0.8593356350E-02    0.9958610225E-04    0.7613564100E-04
       2  2    0.1257528966E+01    0.6305720985E-03    0.7479416447E-02
 3.40  1  1    0.1526286835E+01    0.9133938439E-03    0.3819265513E-01
       1  2   -0.1239156794E+00    0.9266458922E-03    0.7344282580E-02
       2  1    0.8027473771E-02    0.5801992888E-04    0.3743267180E-04
       2  2    0.1259293159E+01    0.3375318909E-03    0.7553702142E-02
 3.46  1  1    0.1562436938E+01    0.5495504185E-03    0.3921695559E-01
       1  2   -0.1290068850E+00    0.5879441756E-03    0.7515148358E-02
       2  1    0.7430284975E-02    0.3227507440E-04    0.1022696362E-03
       2  2    0.1261033128E+01    0.2043404231E-03    0.7603857290E-02
 3.55  1  1    0.1612791971E+01    0.8045146762E-03    0.4060270682E-01
       1  2   -0.1370041332E+00    0.9980202868E-03    0.7771967403E-02
       2  1    0.6560178429E-02    0.4823340144E-04    0.1564284845E-03
       2  2    0.1264165579E+01    0.2483093590E-03    0.7623181393E-02
 3.70  1  1    0.1683604960E+01    0.2223311778E-02    0.4435579154E-01
       1  2   -0.1497231662E+00    0.2458734759E-02    0.8225796862E-02
       2  1    0.4984368879E-02    0.1265124019E-03    0.5809487367E-03
       2  2    0.1269329527E+01    0.6842252014E-03    0.7951761215E-02
 3.85  1  1    0.1748068489E+01    0.3143888116E-02    0.4464316746E-01
       1  2   -0.1626794520E+00    0.3398122507E-02    0.8520495890E-02
       2  1    0.3601498512E-02    0.1810157432E-03    0.4592741903E-03
       2  2    0.1275373921E+01    0.9537982343E-03    0.7786015007E-02
          $Z_{h_{2c}}$        
 3.34  1  1    0.1482305610E+01    0.1635376040E-02    0.3694677128E-01
       1  2   -0.1255103578E+00    0.1785501516E-02    0.7530435800E-02
       2  1    0.6187656617E-02    0.8008961890E-04    0.6747773029E-04
       2  2    0.1247136593E+01    0.6556619579E-03    0.7490680081E-02
 3.40  1  1    0.1522597581E+01    0.8974575674E-03    0.3811221900E-01
       1  2   -0.1301865816E+00    0.9968851487E-03    0.7659094443E-02
       2  1    0.5543819131E-02    0.4421503824E-04    0.1147146404E-03
       2  2    0.1251346142E+01    0.3625551750E-03    0.7556761626E-02
 3.46  1  1    0.1559008719E+01    0.5317286862E-03    0.3912558939E-01
       1  2   -0.1353087645E+00    0.6066588896E-03    0.7825546063E-02
       2  1    0.4967391177E-02    0.2529935672E-04    0.1007876238E-03
       2  2    0.1254937869E+01    0.2068344556E-03    0.7576081862E-02
 3.55  1  1    0.1609786474E+01    0.7987167315E-03    0.4050579311E-01
       1  2   -0.1431388238E+00    0.1014740883E-02    0.8076737642E-02
       2  1    0.4122051801E-02    0.3729679167E-04    0.1087218178E-03
       2  2    0.1260178425E+01    0.2677044029E-03    0.7631816815E-02
 3.70  1  1    0.1681113534E+01    0.2251403515E-02    0.4415429867E-01
       1  2   -0.1548434924E+00    0.2565148100E-02    0.8607152744E-02
       2  1    0.2879636483E-02    0.1071086103E-03    0.1990829399E-03
       2  2    0.1267667819E+01    0.6950046422E-03    0.7916135462E-02
 3.85  1  1    0.1746553176E+01    0.3133831730E-02    0.4457384976E-01
       1  2   -0.1650517078E+00    0.3527263975E-02    0.8838023040E-02
       2  1    0.1996882541E-02    0.1522618986E-03    0.1756739898E-03
       2  2    0.1274925860E+01    0.9658771125E-03    0.7814895649E-02

